Scaling Properties of ${\phi}$-Meson and Light Charged Hadron Production in Small and Large Systems at PHENIX

Recent results on the identified charged-hadron ($\pi^\pm$, $K^\pm$, $p$, $\bar{p}$) production at midrapidity region ($|\eta|<$ 0.35) have been measured by the PHENIX experiment in ${\rm {\it p}+Al}$, ${\rm ^{3}He+Au}$, ${\rm Cu+Au}$ collisions at $\sqrt{s_{_{NN} }}$ = 200 GeV and ${\rm U+U}$ collisions at $\sqrt{s_{_{NN} }}$ = 193 GeV. These measurements are presented through the invariant transverse-momentum ($p_T$) and transverse-mass ($m_T$) spectra for different collision centralities. The averaged freeze-out temperature value for different systems was found to be $166.1 \pm 2.2$ MeV, and do not exhibit any dependence on the collision centrality and $\langle N_{\rm part} \rangle$ values. The particle ratios of $K/\pi$ and $p/\pi$ have been measured in different centrality ranges of large and small collision systems. The values of $K/\pi$ ratios measured in all considered collision systems were found to be consistent with those measured in $p$$+$$p$ collisions. Furthermore, the identified charged-hadron nuclear-modification factors ($R_{AB}$) are also presented. Enhancement of proton $R_{AB}$ values over meson $R_{AB}$ values was observed in central ${\rm ^{3}He+Au}$, ${\rm Cu+Au}$, and ${\rm U+U}$ collisions. The proton $R_{AB}$ values measured in ${\rm {\it p}+Al}$ collision system were found to be consistent with $R_{AB}$ values of $\phi$, $\pi^\pm$, $K^\pm$, and $\pi^0$ mesons, suggesting that the size of the system produced in ${\rm {\it p}+Al}$ collisions is too small for recombination to cause a noticeable increase in proton production.

==> make.sh <==
purge
pdflatex SQM2024_Rachid_Nouicer_PHENIX.tex
rm SQM2024_Rachid_Nouicer_PHENIX.out
rm SQM2024_Rachid_Nouicer_PHENIX.aux
rm SQM2024_Rachid_Nouicer_PHENIX.log
purge
xpdf SQM2024_Rachid_Nouicer_PHENIX.pdf &
purge


